Crop identification using deep learning on LUCAS crop cover photos

Crop classification via deep learning on ground imagery can deliver timely and accurate crop-specific information to various stakeholders. Dedicated ground-based image acquisition exercises can help to collect data in data scarce regions, improve control on timing of collection, or when study areas are to small to monitor via satellite. Automatic labelling is essential when collecting large volumes of data. One such data collection is the EU's Land Use Cover Area frame Survey (LUCAS), and in particular, the recently published LUCAS Cover photos database. The aim of this paper is to select and publish a subset of LUCAS Cover photos for 12 mature major crops across the EU, to deploy, benchmark, and identify the best configuration of Mobile-net for the classification task, to showcase the possibility of using entropy-based metrics for post-processing of results, and finally to show the applications and limitations of the model in a practical and policy relevant context. In particular, the usefulness of automatically identifying crops on geo-tagged photos is illustrated in the context of the EU's Common Agricultural Policy. The work has produced a dataset of 169,460 images of mature crops for the 12 classes, out of which 15,876 were manually selected as representing a clean sample without any foreign objects or unfavorable conditions. The best performing model achieved a Macro F1 (M-F1) of 0.75 on an imbalanced test dataset of 8,642 photos. Using metrics from information theory, namely - the Equivalence Reference Probability, resulted in achieving an increase of 6%. The most unfavorable conditions for taking such images, across all crop classes, were found to be too early or late in the season. The proposed methodology shows the possibility for using minimal auxiliary data, outside the images themselves, in order to achieve a M-F1 of 0.817 for labelling between 12 major European crops.

==> scripts/0_Data_overview.R <==

library(RPostgreSQL)
library(rpostgis)
library(sp)
library(raster)
library(rgdal)
library(ggplot2)



library(jsonlite)
library(httr)
library(jpeg)
library(rgeos)
library(maptools)
library(sf)
library(dplyr)
library(plyr)
library(tidyr)
library(anytime)
library(reshape2)
library(DBI)
library(png)
library(grid)
library(data.table)
library(lubridate)
library(sqldf)
library(xtable)
library(gridExtra)
library(broom)
library(scales)

path<-'/mnt/mars/Projects/2016_LANDSENSE/Data/NL2018/'

# credential for connection  
drv <- dbDriver("PostgreSQL")
con <- dbConnect(drv, user="datauser", host="139.191.149.51", port=5432, password="datauser",dbname="groundbase")  

# Table 'observations' 
all <-dbSendQuery(con, "select * from observations limit 5")
alldf <- fetch(all)

all <-dbSendQuery(con, "select count(*) from observations")
alldf <- fetch(all)

# Table 'sony'
all <-dbSendQuery(con, "select * from sony limit 5")
alldf <- fetch(all)

all <-dbSendQuery(con, "select count(*) from sony")
alldf <- fetch(all)

all <-dbSendQuery(con, "select COUNT(DISTINCT date(timestamp))  from sony")
alldf <- fetch(all)

all <-dbSendQuery(con, "SELECT date(timestamp), COUNT (ogc_fid)
FROM sony GROUP BY date(timestamp);")
alldf <- fetch(all)



all <-dbSendQuery(con, "SELECT calc_type, COUNT (ogc_fid)
+ FROM sony GROUP BY calc_type;")


all <-dbSendQuery(con, "SELECT COUNT (ogc_fid)
FROM sony where name LIKE '/mnt/mars/Projects/2016_LANDSENSE/Data/NL2018/%';")
fetch(all)

all <-dbSendQuery(con, "SELECT COUNT (ogc_fid)
FROM sony where name LIKE '/mnt/mars/Projects/2016_LANDSENSE/Data/DE2018/%';")
fetch(all)

# Date histogram of the sony pictures

all <-dbSendQuery(con, "SELECT date(timestamp), COUNT (ogc_fid)
                  FROM sony 
                   where name LIKE '/mnt/mars/Projects/2016_LANDSENSE/Data/DE2018/%'
                  GROUP BY date(timestamp);")
df <- fetch(all)

pdf(paste0(plot.dir,"local_avail_distToPt_hist.pdf"),width=3.5,height=1.5)
qplot(alldf)+ labs(x = "Distance from crowdsourced point to LUCAS sample point ", y="Number of points") 
dev.off()







==> scripts/1_Example1Parcel.R <==


survey.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleFieldSurvey.shp'
sony.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleSonyParcel.shp'
nikon.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleNikonParcel.shp'
fields.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleBRPParcel.shp'

survey<-shapefile(survey.path)
sony<-shapefile(sony.path)
nikon<-shapefile(nikon.path)
fields<-shapefile(fields.path)

# select 1 case
field<-fields[fields@data$objectid=='293171',]
sl<-sony@data[sony@data$roadside=='L',]
ni<-nikon@data[nikon@data$roadside=='L',]
obs<-survey@data[survey@data$roadside=='L',]

# 
for (i in 3:9) {
  im.list<-sl@data$name[sl@data$date==i,]
  img<-image_read(im.list)
  image_write(image_animate(image_scale(img, "200x200"), fps = 0.5, dispose = "previous"),
              paste0('/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/SL_month_',i,'.gif')
              
}

for (i in 3:9) {
  im.list<-ni@data$name
  img<-image_read(im.list)
  image_write(image_animate(image_scale(img, "200x200"), fps = 0.5, dispose = "previous"),
              paste0('/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/NI_month_',i,'.gif')
              
}

==> scripts/2_TrainingSelection.R <==

library(RPostgreSQL)
library(rpostgis)
library(sp)
library(raster)
library(rgdal)
library(ggplot2)
library(xtable)
library(caret)

# credential for connection  
drv <- dbDriver("PostgreSQL")
con <- dbConnect(drv, user="datauser", host="139.191.149.51", port=5432, password="datauser",dbname="groundbase")  


# JUNE TEST
# field per crop type
q <-dbSendQuery(con, "SELECT code,COUNT(DISTINCT objectid) FROM tensorflow_june group by code;")
df <- fetch(q)
colnames(df)<-c('crop','parcels')

# pictures per crop type
q <-dbSendQuery(con, "SELECT code,COUNT(DISTINCT name) FROM deeplearning group by code;")
df1 <- fetch(q)

df$pictures<-df1$count
print(xtable(df,digits=0,caption ='Parcels surveyed in june and the crop type along with the collected pictures'),include.rownames = FALSE )

# all
q <-dbSendQuery(con, "SELECT* FROM tensorflow_june;")
df <- fetch(q,n = Inf)

# pictures
df1<-data.frame(table(df$code))
colnames(df1)<-c('crop','pictures')

# pictures_survey
df2<-data.frame(table(df$code_surveyed))
colnames(df2)<-c('crop','pictures_survey')

# parcel
q <-dbSendQuery(con, "SELECT code,COUNT(DISTINCT objectid) FROM tensorflow_june  
group by code;")
df3 <- fetch(q)
colnames(df3)<-c('crop','parcel')

# parcel survey
q <-dbSendQuery(con, "SELECT code,COUNT(DISTINCT objectid) FROM tensorflow_june  
where code_surveyed is not null
group by code;")
df4 <- fetch(q)
colnames(df4)<-c('crop','parcel_survey')

# crop selection


#ALL
tableau<-merge(merge(merge(df1,df2,all=T),df3,all=T),df4,all=T)
tableau<-tableau[order(-tableau$pictures_survey),]
margins<-colSums(tableau[,2:5],na.rm = TRUE)
tableau<-as.matrix.data.frame(tableau)

print(xtable(data.frame(rbind(tableau,c('TOTAL',margins)))),include.rownames = FALSE)

# 
crop.selected<-c('MAI','WWH','POT','SBT','GRA','ONI')
tableau<-merge(merge(merge(df1,df2,all=T),df3,all=T),df4,all=T)
tableau<-tableau[tableau$crop %in% crop.selected,]
margins<-colSums(tableau[,2:5],na.rm = TRUE)
tableau<-as.matrix.data.frame(tableau)
print(xtable(data.frame(rbind(tableau,c('TOTAL',margins)))),include.rownames = FALSE)



# SAMPLING ====

q <-dbSendQuery(con, "SELECT* FROM tensorflow_june;")
df <- fetch(q,n = Inf)

crop.selected<-c('MAI','WWH','POT','SBT','GRA','ONI')
df.train<-df[df$code_surveyed%in% crop.selected,]

set.seed(7)
MAI <- df.train[df.train$code_surveyed=='MAI',]
WWH <- df.train[df.train$code_surveyed=='WWH',]
POT <- df.train[df.train$code_surveyed=='POT',]
SBT <- df.train[df.train$code_surveyed=='SBT',]
GRA <- df.train[df.train$code_surveyed=='GRA',]
ONI <- df.train[df.train$code_surveyed=='ONI',]

n<-100
MAI.s<-MAI[sample(nrow(MAI), n), ]
WWH.s<-WWH[sample(nrow(WWH), n), ]
POT.s<-POT[sample(nrow(POT), n), ]
SBT.s<-SBT[sample(nrow(SBT), n), ]
GRA.s<-GRA[sample(nrow(GRA), n), ]
ONI.s<-ONI[sample(nrow(ONI), n), ]

df.training.20<-rbind(MAI.s,WWH.s,POT.s,SBT.s,GRA.s,ONI.s)

# Copy the file locally ====
training_dir<-'crop_photos'

for (crop in unique(df.training.20$code_surveyed)) {
  dir.create(file.path('/data/tf/tf_files/',training_dir, crop), showWarnings = FALSE)
}

for (crop in unique(df.training.20$code_surveyed)) {
  file.copy(df.training.20$name[df.training.20$code_surveyed==crop], file.path('/data/tf/tf_files/',training_dir, crop),overwrite=F)
}

save(df.training.20, file=paste0('/data/tf/',training_dir,'.Rdata'))
files<-df.training.20$name
write.table(df.training.20$name, file.path('/data/tf/tf_files/',training_dir,'cnn_labels.csv'),
            quote = FALSE,
            sep = ",",
            row.names = FALSE,
            col.names=c("files") )
# Copy the file locally ====
# git clone https://github.com/googlecodelabs/tensorflow-for-poets-2

setwd('/data/tf')

tensorboard --logdir tf_files/training_summaries &
  
ARCHITECTURE<-"mobilenet_0.50_224"
system(paste0("python -m scripts.retrain", 
          " --bottleneck_dir=","tf_files/bottlenecks" ,
          " --how_many_training_steps=","500" ,
          " --model_dir=","tf_files/models/" ,
          " --summaries_dir=",paste0("tf_files/training_summaries/",ARCHITECTURE) ,
          " --output_graph=",paste0("tf_files/retrained_graph.pb") ,
          " --output_labels=",paste0("tf_files/retrained_labels.txt") ,
          " --architecture=",ARCHITECTURE,
          " --image_dir=","tf_files/",training_dir)
    )


df.training.20


# apply the model on trainind data  ----

# label all images using a model
iteration<-nrow(df.training.20)
df.result<- matrix(ncol=8,nrow=iteration)

system('export TF_CPP_MIN_LOG_LEVEL=2')

for (i in 1:iteration){  #n
  print(i)
  
  sh<-system(paste0('python /data/tf/scripts/label_image.py --graph=/data/tf/tf_files/retrained_graph.pb --image=',
                    df.training.20$name[i]),intern = TRUE,show.output.on.console=FALSE)
  results<-t(data.frame(as.numeric(substr(sh[4:8], 12, 18) )))
  results[which.max(results)]
  
  colnames(results)<-substr(sh[4:8], 1, 3) 
  rownames(results)<-c()
  
  prob_max<-results[which.max(results)]
  class_max<-toupper(colnames(results)[which.max(results)])
  
  df.result[i,]<-cbind(name=df.training.20$name[i],results,class_max,prob_max)
  
}

df.result <- data.frame(df.result)
colnames(df.result)<-colnames(cbind(name=df.training.20$name[i],results,class_max,prob_max))

df<-merge(df.training.20,df.result)

save(df, file=paste0('/data/tf/',training_dir,'_results.Rdata'))


# merge df.result

readWKT

# check oa


# 1.a.  CM
# remove the data without tag in survey
df=df.all[df.all$survey!='NONE',]
df$survey<-factor(df$survey)

# CONFUSION MATRIX
u = sort(union(df$code_surveyed,df$class_max))
cm = table(factor(df$code_surveyed, u), factor(df$class_max, u),useNA = "ifany")
# CONFUSION MATRIX WITH MARGINS ####
cm.with.sum<- cbind(cm,TOTAL=margin.table(cm,margin=1))
cm.with.sums.1<- rbind(cm.with.sum,TOTAL=margin.table(cm.with.sum,margin=2))
print(xtable(cm.with.sums.1,include.rownames=TRUE))

# UA, PA; FSCORE ####
cm.index<-confusionMatrix(cm,mode='prec_recall')
cm.ByClass<-round(data.frame(cm.index$byClass),digit=4)
table.byClass.1<-data.frame(UA=cm.ByClass$Recall,PA=cm.ByClass$Precision,F_score=cm.ByClass$F1)
rownames(table.byClass.1)<-rownames(cm)

# 1.b.  UA, PA, Fscore
print(xtable(table.byClass.1,include.rownames=TRUE))


# apply the model on all data data  ----
setwd('/data/tf')

iteration<-nrow(df.train)
df.result<- matrix(ncol=8,nrow=iteration)

system('export TF_CPP_MIN_LOG_LEVEL=2')



for (i in 1:iteration){  #n
  print(i)
  
  sh<-system(paste0('python /data/tf/scripts/label_image.py --graph=/data/tf/tf_files/retrained_graph.pb --image=',
                    df.train$name[i]),intern = TRUE,show.output.on.console=FALSE)
  results<-t(data.frame(as.numeric(substr(sh[4:8], 12, 18) )))
  results[which.max(results)]
  
  colnames(results)<-substr(sh[4:8], 1, 3) 
  rownames(results)<-c()
  
  prob_max<-results[which.max(results)]
  class_max<-toupper(colnames(results)[which.max(results)])
  
  df.result[i,]<-cbind(name=df.train$name[i],results,class_max,prob_max)
  
}

df.result <- data.frame(df.result)
colnames(df.result)<-colnames(cbind(name=df.train$name[i],results,class_max,prob_max))
# unfactor probability results
df.result[,2:(2+n_class-2)] <- lapply(df.result[,2:(2+n_class-2)], function(x) as.numeric(as.character(x)))
df.result[,c('prob_max')]<- lapply(df.result[,c('prob_max')], function(x) as.numeric(as.character(x)))

df<-merge(df.train,df.result)
save(df, file=paste0('/data/tf/',training_dir,'_results_all.Rdata'))

df.result$classification_success<-df$code_surveyed==df$class_max
data.frame(df.result , df$code_surveyed)
# change name to avoid the same name afterwards for join
dfresult.export<-df.result
colnames(dfresult.export)[1] <- c('name_result')

# wrtie the results in Pg DB
dbSendQuery(con,paste("drop table results_18_oct;"))
dbWriteDataFrame(con, dfresult.export, name='results_18_oct',overwrite = TRUE)

# drop former table
dbSendQuery(con,paste("drop table tensorflow_june_results;"))

#join results with points
dbSendQuery(con,
                paste("create table tensorflow_june_results as SELECT *  FROM tensorflow_june w, public.",
                      'results_18_oct'," c WHERE w.name = c.name_result;"))



# 1.a.  CM
# CONFUSION MATRIX
u = sort(union(df$code_surveyed,df$class_max))
cm = table(factor(df$code_surveyed, u), factor(df$class_max, u),useNA = "ifany")
# CONFUSION MATRIX WITH MARGINS ####
cm.with.sum<- cbind(cm,TOTAL=margin.table(cm,margin=1))
cm.with.sums.1<- rbind(cm.with.sum,TOTAL=margin.table(cm.with.sum,margin=2))
print(xtable(cm.with.sums.1,include.rownames=TRUE))

# UA, PA; FSCORE ####
cm.index<-confusionMatrix(cm,mode='prec_recall')
cm.ByClass<-round(data.frame(cm.index$byClass),digit=4)
table.byClass.1<-data.frame(UA=cm.ByClass$Recall,PA=cm.ByClass$Precision,F_score=cm.ByClass$F1)
rownames(table.byClass.1)<-rownames(cm)

# 1.b.  UA, PA, Fscore
print(xtable(table.byClass.1,include.rownames=TRUE))
cm.index


# Result analysis

f

n_class<-6

# unfactor probability results
df[13:(12+n_class-1)] <- lapply(df[13:(12+n_class-1)], function(x) as.numeric(as.character(x)))
# melt
df.melt<-melt(df[,c(1,13:(12+n_class-1))], id.vars = "name")

# plot 1
ggplot(df.melt, aes(x=value, fill=variable)) + geom_density(alpha=.3) 

#plot 2
ggplot(df, aes(x=as.numeric(as.character(prob_max))) )+ geom_density(alpha=.3)

# plot 3
ggplot(df, aes(x=as.numeric(as.character(prob_max)),fill=class_max ))+ geom_density(alpha=.3) + xlab('probability')


==> scripts/3_FieldExample.R <==
library(rpostgis)

survey.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleFieldSurvey.shp'
sony.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleSonyParcel.shp'
nikon.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleNikonParcel.shp'
fields.path<-'/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/ExampleBRPParcel.shp'

survey<-shapefile(survey.path)
sony<-shapefile(sony.path)
nikon<-shapefile(nikon.path)
fields<-shapefile(fields.path)

# select 1 case
field<-fields[fields@data$objectid=='293171',]
sl<-sony@data[sony@data$roadside=='L',]
ni<-nikon@data[nikon@data$roadside=='L',]
obs<-survey@data[survey@data$roadside=='L',]

# 
for (i in 3:9) {
  im.list<-sl@data$name[sl@data$date==i,]
  img<-image_read(im.list)
  image_write(image_animate(image_scale(img, "200x200"), fps = 0.5, dispose = "previous"),
              paste0('/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/SL_month_',i,'.gif')
              
}

for (i in 3:9) {
  im.list<-ni@data$name
  img<-image_read(im.list)
  image_write(image_animate(image_scale(img, "200x200"), fps = 0.5, dispose = "previous"),
              paste0('/data/Dropbox/JRC/LANDSENSE/CASE-STUDY-4-DUTCH_TERRASPHERE/Figure/NI_month_',i,'.gif')
              
}

==> scripts/FieldDataTableSummary.R <==
library(RPostgreSQL)
library(rpostgis)
library(sp)
library(raster)
library(rgdal)
library(ggplot2)
library(xtable)
library(caret)



# all
q <-dbSendQuery(con, "SELECT* FROM tensorflow_june;")
df <- fetch(q,n = Inf)

# pictures
df1<-data.frame(table(df$code))
colnames(df1)<-c('crop','pictures')

# pictures_surveyed
df2<-data.frame(table(df$code_surveyed))
colnames(df2)<-c('crop','pictures_survey')

# parcel
q <-dbSendQuery(con, "SELECT code,COUNT(DISTINCT objectid) FROM tensorflow_june  
group by code;")
df3 <- fetch(q)
colnames(df3)<-c('crop','parcel')

# parcel survey
q <-dbSendQuery(con, "SELECT code,COUNT(DISTINCT objectid) FROM tensorflow_june  
where code_surveyed is not null
group by code;")
df4 <- fetch(q)
colnames(df4)<-c('crop','parcel_survey')

# TABLE: Summarized table
tableau<-merge(merge(merge(df1,df2,all=T),df3,all=T),df4,all=T)
tableau<-tableau[order(-tableau$pictures_survey),]
margins<-colSums(tableau[,2:5],na.rm = TRUE)
tableau<-as.matrix.data.frame(tableau)
print(xtable(data.frame(rbind(tableau,c('TOTAL',margins)))),include.rownames = FALSE)

# TABLE  Summarized table for 6 crops
crop.selected<-c('MAI','WWH','POT','SBT','GRA','ONI')
tableau<-merge(merge(merge(df1,df2,all=T),df3,all=T),df4,all=T)
tableau<-tableau[tableau$crop %in% crop.selected,]
margins<-colSums(tableau[,2:5],na.rm = TRUE)
tableau<-as.matrix.data.frame(tableau)
print(xtable(data.frame(rbind(tableau,c('TOTAL',margins)))),include.rownames = FALSE)
